Phases of Gauge Theories

One of the most fundamental questions we can ask about a given gauge theory is its phase diagram. In the standard model, we observe three fundamentally different types of behavior: QCD is in a confined phase at zero temperature, while the electroweak sector of the standard model combines Coulomb and Higgs phases. Our current understanding of the phase structure of gauge theories owes much to the modern theory of phase transitions and critical phenomena, but has developed into a subject of extensive study. After reviewing some fundamental concepts of phase transitions and finite-temperature gauge theories, we discuss some recent work that broadly extends our knowledge of the mechanisms that determine the phase structure of gauge theories. A new class of models with a rich phase structure has been discovered, generalizing our understanding of the confinement-deconfinement transition in finite-temperature gauge theories. Models in this class have space-time topologies with one or more compact directions. On R^3 x S^1, the addition of double-trace deformations or periodic adjoint fermions to a gauge theory can yield a confined phase in the region where the S^1 circumference L is small, so that the coupling constant is small, and semiclassical methods are applicable. In this region, Euclidean monopole solutions, which are constituents of finite-temperature instantons, play a crucial role in the calculation of a non-perturbative string tension. We review the techniques use to analyze this new class of models and the results obtained so far, as well as their application to finite-temperature phase structure, conformal phases of gauge theories and the large-N limit.

==> Potentials.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     27547,        571]
NotebookOptionsPosition[     26549,        532]
NotebookOutlinePosition[     27006,        550]
CellTagsIndexPosition[     26963,        547]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"x_", ",", "a2_", ",", "lam_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"lam", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "-", "a2"}], ")"}], "^", "2"}]}], "-", 
   RowBox[{"lam", "*", 
    RowBox[{"a2", "^", "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.546262127988514*^9, 3.546262153826543*^9}, {
  3.546262213772176*^9, 3.546262357038995*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["a2", "2"]}], " ", "lam"}], "+", 
  RowBox[{"lam", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "a2"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "2"]}]}]], "Output",
 CellChangeTimes->{3.5462621553299217`*^9, 3.546262357680398*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DoubleWell", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"x", ",", "1.", ",", "4"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1.7"}], ",", "1.7"}], "}"}], ",", 
    RowBox[{"Ticks", "\[Rule]", "None"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "\"\<f(\[Phi])\>\""}], "}"}]}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"FontSize", "\[Rule]", "16"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.546262164758391*^9, 3.54626217819611*^9}, {
  3.546262361975725*^9, 3.546262446348213*^9}, {3.54626248531586*^9, 
  3.546262543842057*^9}, {3.546262579498045*^9, 3.54626269863855*^9}, {
  3.546263342756421*^9, 3.546263349720339*^9}, {3.5462634192250977`*^9, 
  3.546263509500651*^9}, {3.546264103073038*^9, 3.5462641124882936`*^9}, {
  3.546264144513647*^9, 3.546264167471057*^9}, {3.5462642224405527`*^9, 
  3.546264365058283*^9}, {3.546264458883594*^9, 3.546264464273027*^9}, {
  3.5462645027869864`*^9, 3.546264507695792*^9}, {3.54626458068078*^9, 
  3.546264587062337*^9}, {3.5462646413838367`*^9, 3.54626467247707*^9}, {
  3.5462647503718367`*^9, 3.546264815881126*^9}, {3.546264853673374*^9, 
  3.546264854880653*^9}, {3.54626550536656*^9, 3.5462655371692467`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJw1mnk4Vd/3x29EMtxj+kRSylBpIk0o7ZuUIUmSJJVUokzJHCUJiSaSmUSE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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\[Phi]", TraditionalForm], 
    FormBox["\"f(\[Phi])\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 16},
  PlotRange->{{-1.7, 1.7}, {-3.9999997399181546`, 5.457169878590688}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->None]], "Output",
 CellChangeTimes->{
  3.546262179419221*^9, {3.546262378357967*^9, 3.546262393530588*^9}, {
   3.5462624237576237`*^9, 3.5462624470045853`*^9}, {3.5462624877360573`*^9, 
   3.5462625451316957`*^9}, {3.546262603371644*^9, 3.5462626998910027`*^9}, 
   3.546263353493972*^9, {3.546263493163187*^9, 3.546263515516906*^9}, {
   3.546264159954688*^9, 3.5462641683136787`*^9}, {3.546264268160921*^9, 
   3.546264284700117*^9}, 3.5462643699425364`*^9, 3.546264465046447*^9, 
   3.5462645087103043`*^9, 3.546264587859844*^9, {3.546264645873348*^9, 
   3.546264673300259*^9}, {3.546264764733502*^9, 3.5462648166645317`*^9}, 
   3.5462648559857693`*^9, {3.546265507168783*^9, 3.546265538579782*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<DoubleWell.pdf\>\"", ",", "DoubleWell"}], "]"}]], "Input",
 CellChangeTimes->{{3.54626451509061*^9, 3.546264538037229*^9}}],

Cell[BoxData["\<\"DoubleWell.pdf\"\>"], "Output",
 CellChangeTimes->{3.5462645399227057`*^9, 3.546265548909659*^9, 
  3.546265832425992*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"f", "[", 
        RowBox[{"x", ",", "1.", ",", "4"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1.7"}], ",", "1.7", ",", "0.1"}], "}"}]}], "]"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.546262995069248*^9, 3.546263112166211*^9}, {
  3.546263153906871*^9, 3.546263159779554*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBmIQbQwGv/cbhBporZys4jATDH7uP7RrRy/bBzEHBjD4
sR9CMzmkgcG3/RMWM+5hFbqy/wwYfNkv8/v0u5OHGQ5AzPu8X+FSfjz7Oc4D
EPM+7m9+dHzG7ml8B/6DwXuoeQIHIPrf7NdaKXzB5QYfVP3L/UDNkoG3uA9A
7Hu2/wzQdKe17AeMwOY/3p9xr7Cr7wnTgT9g8+7v/wWmf++fAdZ/c79bwB+J
4uuf9huA1V/efyNCfPtFhmdQ+ZP7C6DunwDm79zv8ONQyqqELVB3bbBhgIIF
EHl7mDyEf9Iept8EYr79C6j5cyD22/tA7WcCm/LAng1M/9lvBnG/fR7U/VkQ
/9lfhPpvFsT/9glQ/5+DhI+9NjR8GMHmfLCHhd9sSPjaN0DD1xQS/vYS0PA/
C4kfexFo/KRD4s/eAup+iHk/7EWg8Qsx76f9FWj8Q8z7bW8PTR8A3q4Nsw==

     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{-1.7, 1.7000000000000004`}, {-4., 10.288400000000022`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.546264085444467*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<doublewell.csv\>\"", ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"f", "[", 
        RowBox[{"x", ",", "1.", ",", "4"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1.7"}], ",", "1.7", ",", "0.1"}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5462638739486313`*^9, 3.546263912037945*^9}}],

Cell[BoxData["\<\"doublewell.csv\"\>"], "Output",
 CellChangeTimes->{3.546263114330962*^9, 3.546263160496388*^9, 
  3.5462639131492443`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"x", ",", 
     RowBox[{"-", "1"}], ",", "4"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "1.7"}], ",", "1.7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.546262730808676*^9, 3.5462627837644243`*^9}, {
  3.546262826628584*^9, 3.546262906825736*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJw12Hk0VV+8APBjblBuJZUoIUMpQ8kQvpuUuSRJlIikIkPGEjcpEpUhyZwU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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{-1.7, 1.7}, {0., 56.52839265822078}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.546262726695839*^9, 3.546262784586935*^9}, {
  3.54626283248472*^9, 3.546262907812974*^9}}]
}, Open  ]]
},
WindowSize->{740, 867},
WindowMargins->{{137, Automatic}, {Automatic, 40}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 5, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 440, 13, 33, "Input"],
Cell[1022, 37, 339, 11, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1398, 53, 1401, 27, 72, "Input"],
Cell[2802, 82, 13827, 233, 311, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16666, 320, 177, 3, 33, "Input"],
Cell[16846, 325, 140, 2, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17023, 332, 523, 14, 53, "Input"],
Cell[17549, 348, 899, 21, 297, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18485, 374, 460, 13, 33, "Input"],
Cell[18948, 389, 140, 2, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19125, 396, 366, 10, 33, "Input"],
Cell[19494, 408, 7039, 121, 307, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

